Probing Top Quark-Electron Interactions at Future Colliders

Top quark interactions offer a window into possible new high scale physics and many models of new physics predict that the top quark interactions will deviate significantly from those predicted by the Standard Model (SM). We present an analysis of the experimental restrictions on anomalous 4-fermion $e^+e^- t {\overline{t}}$ operators that is accurate to next-to-leading order (NLO) in both the electroweak and QCD interactions within the Standard Model Effective Field Theory framework. At NLO, there is sensitivity to an extended set of anomalous interactions beyond those probed at leading order. A comparison of current limits from electroweak precision observables, along with expected future limits from Drell-Yan and $t{\overline{t}}e^+e^-$ production at the high luminosity LHC, from deep inelastic scattering at the EIC, and from projected sensitivities at the future FCC-ee and CEPC machines demonstrates that each of these programs extends the precision understanding of the interactions of top quarks.

==> anc/fig2_SM.dat <==
200	0.055641052385671914
210	0.049612337145017484
220	0.044571752107656466
230	0.04030249165880675
240	0.036646928102662776
250	0.03348751572881414
260	0.030734713035751243
270	0.028319065152551875
280	0.02618585211017684
290	0.024291374713511886
300	0.022600317127679046
310	0.021083836065560954
320	0.019718151678554664
330	0.018483491970494335
340	0.017363290869026965
350	0.016343571273643196
360	0.015412464978636072
370	0.014559835223634786
380	0.013776977122014865
390	0.01305637783666764
400	0.012391523055654113
410	0.011776739679490413
420	0.011207067072159432
430	0.010678151021586852
440	0.010186155887950849
450	0.009727691418265611
460	0.009299751463196938
470	0.008899662410858723
480	0.008525039598168695
490	0.00817375030636941
500	0.00784388221780707
510	0.007533716423917611
520	0.007241704242935917
530	0.006966447240133124
540	0.006706679950973319
550	0.0064612548942357345
560	0.006229129532298173
570	0.006009354892839943
580	0.005801065612852467
590	0.005603471204117027
600	0.005415848370851381
610	0.0052375342363269245
620	0.005067920356937114
630	0.004906447420270637
640	0.004752600538861856
650	0.004605905063981799
660	0.004465922854519551
670	0.004332248945030984
680	0.0042045085646796095
690	0.004082354465292449
700	0.0039654645222902815
710	0.0038535395769812835
720	0.003746301492758116
730	0.0036434914012167564
740	0.0035448681172090472
750	0.003450206704423733
760	0.0033592971753237224
770	0.003271943311202495
780	0.003187961589802824
790	0.0031071802094031725
800	0.0030294381995519325
810	0.0029545846097432677
820	0.002882477768303015
830	0.0028129846046076293
840	0.002745980028509786
850	0.0026813463615046685
860	0.0026189728147530482
870	0.0025587550095910465
880	0.00250059453661083
890	0.002444398549798764
900	0.002390079392574337
910	0.0023375542528901055
920	0.002286744844834717
930	0.0022375771144321713
940	0.002189980967554344
950	0.0021438900180638125
960	0.0020992413544828168
970	0.002055975323644314
980	0.0020140353299246388
990	0.0019733676487860992
1000	0.0019339212534736352
1010	0.0018956476538138265
1020	0.0018585007461583464
1030	0.0018224366735985703
1040	0.0017874136956543974
1050	0.0017533920667093558
1060	0.0017203339225264668
1070	0.0016882031742358795
1080	0.0016569654092364952
1090	0.0016265877985002888
1100	0.0015970390098102385
1110	0.0015682891265011388
1120	0.001540309571307474
1130	0.0015130730349543322
1140	0.0014865534091562792
1150	0.0014607257237155844
1160	0.0014355660874352698
1170	0.0014110516325845542
1180	0.0013871604626743837
1190	0.001363871603319222
1200	0.0013411649559781774
1210	0.0013190212543840215
1220	0.0012974220234828922
1230	0.0012763495407205133
1240	0.0012557867995227543
1250	0.0012357174748293823
1260	0.0012161258905500018
1270	0.0011969969888205095
1280	0.0011783163009470054
1290	0.0011600699199320306
1300	0.0011422444744853145
1310	0.0011248271044279788
1320	0.0011078054374053913
1330	0.0010911675668296072
1340	0.0010749020309777089
1350	0.0010589977931772553
1360	0.0010434442230146542
1370	0.0010282310785064933
1380	0.0010133484891777984
1390	0.0009987869399948274
1400	0.0009845372561034028
1410	0.0009705905883269129
1420	0.0009569383993810419
1430	0.000943572450764995
1440	0.0009304847902915153
1450	0.0009176677402203397
1460	0.0009051138859619191
1470	0.0008928160653202778
1480	0.000880767358245787
1490	0.0008689610770703841
1500	0.0008573907571994457
1510	0.0008460501482360468
1520	0.0008349332055147881
1530	0.0008240340820237218
1540	0.0008133471206941595
1550	0.00080286684703933
1560	0.0007925879621239481
1570	0.0007825053358477968
1580	0.0007726140005273817
1590	0.0007629091447606285
1600	0.000753386107560438
1610	0.000744040372743708
1620	0.0007348675635631816
1630	0.0007258634375701798
1640	0.0007170238816969251
1650	0.0007083449075477987
1660	0.0006998226468894327
1670	0.0006914533473300982
1680	0.0006832333681793592
1690	0.0006751591764794372
1700	0.000667227343200201
1710	0.0006594345395901021
1720	0.0006517775336757993
1730	0.0006442531869035791
1740	0.0006368584509160441
1750	0.0006295903644578751
1760	0.0006224460504047917
1770	0.0006154227129101314
1780	0.0006085176346637583
1790	0.0006017281742582667
1800	0.0005950517636577116
1810	0.000588485905764321
1820	0.0005820281720788825
1830	0.0005756762004507005
1840	0.0005694276929132265
1850	0.0005632804136016515
1860	0.0005572321867489306
1870	0.0005512808947568817
1880	0.0005454244763391592
1890	0.0005396609247330564
1900	0.0005339882859772352
1910	0.0005284046572526193
1920	0.0005229081852838167
1930	0.000517497064798556
1940	0.0005121695370427483
1950	0.0005069238883488855
1960	0.000501758448755594
1970	0.0004966715906762734
1980	0.0004916617276148225
1990	0.00048672731292656953
2000	0.00048186683862258935
2010	0.00047707883421568235
2020	0.000472361865606362
2030	0.00046771453400727594
2040	0.00046313547490454873
2050	0.0004586233570546058
2060	0.00045417688151510146
2070	0.0004497947807086269
2080	0.0004454758175179439
2090	0.0004412187844115275
2100	0.0004370225025982718
2110	0.00043288582121024535
2120	0.00042880761651243975
2130	0.00042478679113849637
2140	0.0004208222733514411
2150	0.0004169130163284928
2160	0.0004130579974690563
2170	0.0004092562177250431
2180	0.0004055067009527013
2190	0.0004018084932851659
2200	0.0003981606625249796
2210	0.0003945622975558571
2220	0.0003910125077730015
2230	0.0003875104225313052
2240	0.0003840551906107988
2250	0.00038064597969873076
2260	0.0003772819758876929
2270	0.00037396238318922203
2280	0.00037068642306233864
2290	0.00036745333395649663
2300	0.0003642623708684456
2310	0.00036111280491252207
2320	0.000358003922903907
2330	0.0003549350269544043
2340	0.0003519054340803119
2350	0.00034891447582197354
2360	0.00034596149787461517
2370	0.0003430458597300865
2380	0.0003401669343291369
2390	0.00033732410772387877
2400	0.00033451677875009315
2410	0.0003317443587090548
2420	0.00032900627105856005
2430	0.0003263019511128534
2440	0.00032363084575116527
2450	0.0003209924131345739
2460	0.00031838612243092503
2470	0.000315811453547547
2480	0.0003132678968715086
2490	0.00031075495301717874
2500	0.00030827213258085483
2510	0.0003058189559022315
2520	0.00030339495283249624
2530	0.00030099966250883987
2540	0.0002986326331351802
2550	0.0002962934217689052
2560	0.0002939815941134462
2570	0.00029169672431649907
2580	0.00028943839477372124
2590	0.00028720619593773194
2600	0.0002849997261322533
2610	0.0002828185913712375
2620	0.0002806624051828239
2630	0.0002785307884379809
2640	0.00027642336918369136
2650	0.000274339782480543
2660	0.0002722796702445924
2670	0.0002702426810933732
2680	0.0002682284701959263
2690	0.00026623669912673203
2700	0.00026426703572342774
2710	0.0002623191539481997
2720	0.0002603927337527423
2730	0.0002584874609466781
2740	0.00025660302706933847
2750	0.0002547391292648085
2760	0.0002528954701601383
2770	0.0002510717577466331
2780	0.00024926770526413026
2790	0.0002474830310881801
2800	0.00024571745862004527
2810	0.0002439707161794407
2820	0.00024224253689993433
2830	0.00024053265862693541
2840	0.00023884082381819547
2850	0.00023716677944675272
2860	0.00023551027690625183
2870	0.00023387107191857125
2880	0.00023224892444369594
2890	0.00023064359859177187
2900	0.00022905486253728315
2910	0.00022748248843529212
2920	0.0002259262523396879
2930	0.00022438593412338657
2940	0.00022286131740043109
2950	0.00022135218944993872
2960	0.00021985834114184727
2970	0.00021837956686440933
2980	0.00021691566445339062
2990	0.00021546643512292466
3000	0.00021403168339797972
3010	0.00021261121704839716
3020	0.00021120484702445648
3030	0.00020981238739392982
3040	0.00020843365528058457
3050	0.00020706847080409694
3060	0.0002057166570213401
3070	0.0002043780398690095
3080	0.00020305244810755313
3090	0.00020173971326636986
3100	0.00020043966959024603
3110	0.00019915215398699657
3120	0.00019787700597628073
3130	0.00019661406763956142
3140	0.0001953631835711807
3150	0.00019412420083052119
3160	0.00019289696889522693
3170	0.00019168133961545715
3180	0.00019047716716914649
3190	0.00018928430801824642
3200	0.0001881026208659233
3210	0.00018693196661469027
3220	0.0001857722083254478
3230	0.0001846232111774128
3240	0.00018348484242891163
3250	0.0001823569713790187
3260	0.00018123946933001735
3270	0.0001801322095506647
3280	0.0001790350672402393
3290	0.00017794791949335466
3300	0.0001768706452655175
3310	0.00017580312533941502
3320	0.000174745242291912
3330	0.00017369688046174213
3340	0.00017265792591787536
3350	0.00017162826642854647
3360	0.00017060779143092825
3370	0.0001695963920014348
3380	0.0001685939608266391
3390	0.00016760039217479108
3400	0.00016661558186792163
3410	0.0001656394272545194
3420	0.00016467182718276632
3430	0.00016371268197431864
3440	0.0001627618933986223
3450	0.00016181936464774828
3460	0.00016088500031173728
3470	0.00015995870635444133
3480	0.00015904039008985137
3490	0.00015812996015889897
3500	0.0001572273265067226
3510	0.00015633240036038592
3520	0.0001554450942070401
3530	0.00015456532177251833
3540	0.00015369299800035345
3550	0.0001528280390312094
3560	0.0001519703621827167
3570	0.000151119885929703
3580	0.00015027652988481056
3590	0.0001494402147794907
3600	0.00014861086244536824
3610	0.00014778839579596682
3620	0.00014697273880878763
3630	0.0001461638165077333
3640	0.00014536155494586988
3650	0.00014456588118851905
3660	0.0001437767232966739
3670	0.00014299401031073026
3680	0.00014221767223452782
3690	0.00014144764001969398
3700	0.00014068384555028325
3710	0.00013992622162770655
3720	0.00013917470195594413
3730	0.00013842922112703568
3740	0.00013768971460684188
3750	0.00013695611872107175
3760	0.00013622837064156964
3770	0.0001355064083728574
3780	0.00013479017073892476
3790	0.0001340795973702643
3800	0.00013337462869114476
3810	0.0001326752059071181
3820	0.0001319812709927556
3830	0.0001312927666796076
3840	0.00013060963644438296
3850	0.0001299318244973431
3860	0.00012925927577090663
3870	0.00012859193590845973
3880	0.00012792975125336856
3890	0.00012727266883818915
3900	0.0001266206363740707
3910	0.000125973602240349
3920	0.00012533151547432494
3930	0.00012469432576122568
3940	0.00012406198342434317
3950	0.00012343443941534855
3960	0.00012281164530477648
3970	0.00012219355327267798
3980	0.00012158011609943716
3990	0.00012097128715674924
4000	0.00012036702039875617

==> anc/fig2_clq3_constant.dat <==
200	0.0015325742585045033
210	0.001480248031157794
220	0.0014335547947382764
230	0.0013918961425817048
240	0.0013546834540305193
250	0.0013213750020602281
260	0.0012914880487763295
270	0.0012645995559389148
280	0.0012403420014006896
290	0.0012183974120973445
300	0.0011984910829747034
310	0.0011803856427676214
320	0.0011638757283748559
330	0.0011487833352850513
340	0.001134953820820081
350	0.0011222524986708433
360	0.0011105617510545412
370	0.0010997785852628972
380	0.0010898125674011206
390	0.001080584074172746
400	0.0010720228118838856
410	0.0010640665596071326
420	0.0010566601003363443
430	0.001049754309903185
440	0.0010433053784577098
450	0.0010372741435319486
460	0.0010316255172163518
470	0.0010263279928912148
480	0.0010213532193660748
490	0.0010166756322745414
500	0.0010122721342224238
510	0.0010081218165538116
520	0.0010042057167332329
530	0.0010005066062835411
540	0.0009970088050027435
550	0.0009936980178364644
560	0.0009905611913288831
570	0.0009875863870325097
580	0.0009847626696412872
590	0.0009820800079348036
600	0.0009795291868941135
610	0.0009771017295802597
620	0.0009747898275620203
630	0.0009725862788454346
640	0.0009704844323989941
650	0.0009684781384890187
660	0.0009665617041428854
670	0.0009647298531461824
680	0.0009629776900558013
690	0.0009613006677763394
700	0.0009596945583035337
710	0.0009581554262871748
720	0.0009566796051081167
730	0.0009552636752005795
740	0.0009539044443827574
750	0.0009525989299864185
760	0.0009513443426003496
770	0.0009501380712635927
780	0.0009489776699629066
790	0.0009478608453050795
800	0.0009467854452489379
810	0.0009457494487944261
820	0.0009447509565371409
830	0.0009437881820064405
840	0.0009428594437138386
850	0.0009419631578460063
860	0.0009410978315434427
870	0.0009402620567118581
880	0.0009394545043186326
890	0.0009386739191314414
900	0.0009379191148603617
910	0.0009371889696685239
920	0.0009364824220197445
930	0.0009357984668345752
940	0.0009351361519288965
950	0.0009344945747115967
960	0.0009338728791200405
970	0.0009332702527739862
980	0.0009326859243303476
990	0.0009321191610227894
1000	0.0009315692663715484
1010	0.0009310355780501777
1020	0.0009305174658970443
1030	0.0009300143300604853
1040	0.0009295255992674526
1050	0.0009290507292063554
1060	0.0009285892010155752
1070	0.0009281405198698424
1080	0.0009277042136573084
1090	0.0009272798317407266
1100	0.0009268669437966901
1110	0.000926465138727364
1120	0.0009260740236395831
1130	0.0009256932228865959
1140	0.000925322377168105
1150	0.0009249611426845884
1160	0.0009246091903421884
1170	0.0009242662050047545
1180	0.0009239318847898654
1190	0.0009236059404059038
1200	0.0009232880945274728
1210	0.0009229780812066429
1220	0.0009226756453176958
1230	0.0009223805420332147
1240	0.0009220925363295069
1250	0.000921811402519504
1260	0.0009215369238114088
1270	0.0009212688918914752
1280	0.0009210071065294354
1290	0.0009207513752051715
1300	0.0009205015127553398
1310	0.0009202573410387395
1320	0.0009200186886192943
1330	0.0009197853904656028
1340	0.0009195572876660663
1350	0.0009193342271586897
1360	0.0009191160614746873
1370	0.0009189026484951019
1380	0.0009186938512196843
1390	0.0009184895375473325
1400	0.0009182895800674362
1410	0.000918093855861513
1420	0.0009179022463145569
1430	0.0009177146369355645
1440	0.000917530917186727
1450	0.0009173509803208183
1460	0.0009171747232263298
1470	0.0009170020462799347
1480	0.0009168328532058855
1490	0.0009166670509419803
1500	0.0009165045495117431
1510	0.0009163452619024979
1520	0.0009161891039490197
1530	0.0009160359942224837
1540	0.0009158858539244268
1550	0.0009157386067854774
1560	0.0009155941789685971
1570	0.0009154524989766161
1580	0.0009153134975638431
1590	0.00091517710765154
1600	0.0009150432642470819
1610	0.0009149119043666055
1620	0.000914782966960989
1630	0.0009146563928449868
1640	0.0009145321246293789
1650	0.0009144101066559804
1660	0.0009142902849353798
1670	0.00091417260708727
1680	0.000914057022283258
1690	0.0009139434811920269
1700	0.000913831935926748
1710	0.0009137223399946325
1720	0.0009136146482485276
1730	0.0009135088168404616
1740	0.0009134048031770481
1750	0.0009133025658766672
1760	0.0009132020647283385
1770	0.0009131032606522166
1780	0.0009130061156616307
1790	0.0009129105928266021
1800	0.0009128166562387744
1810	0.0009127242709776926
1820	0.0009126334030783765
1830	0.0009125440195001239
1840	0.0009124560880965002
1850	0.0009123695775864553
1860	0.000912284457526525
1870	0.0009122006982840656
1880	0.0009121182710114842
1890	0.0009120371476214166
1900	0.0009119573007628177
1910	0.0009118787037979228
1920	0.0009118013307800469
1930	0.0009117251564321842
1940	0.0009116501561263788
1950	0.0009115763058638306
1960	0.0009115035822557103
1970	0.0009114319625046531
1980	0.000911361424386903
1990	0.0009112919462350847
2000	0.0009112235069215737
2010	0.0009111560858424454
2020	0.0009110896629019774
2030	0.0009110242184976835
2040	0.0009109597335058592
2050	0.0009108961892676217
2060	0.0009108335675754186
2070	0.0009107718506599931
2080	0.0009107110211777856
2090	0.0009106510621987576
2100	0.0009105919571946155
2110	0.0009105336900274305
2120	0.000910476244938625
2130	0.0009104196065383255
2140	0.0009103637597950613
2150	0.000910308690025795
2160	0.0009102543828862768
2170	0.0009102008243617106
2180	0.0009101480007577139
2190	0.0009100958986915712
2200	0.0009100445050837601
2210	0.0009099938071497482
2220	0.000909943792392046
2230	0.0009098944485925091
2240	0.0009098457638048784
2250	0.0009097977263475559
2260	0.0009097503247965985
2270	0.0009097035479789297
2280	0.0009096573849657593
2290	0.0009096118250662029
2300	0.0009095668578210945
2310	0.0009095224729969867
2320	0.0009094786605803311
2330	0.0009094354107718343
2340	0.0009093927139809774
2350	0.0009093505608207063
2360	0.0009093089421022719
2370	0.0009092678488302242
2380	0.000909227272197555
2390	0.0009091872035809817
2400	0.000909147634536366
2410	0.000909108556794268
2420	0.0009090699622556272
2430	0.0009090318429875686
2440	0.0009089941912193264
2450	0.0009089569993382869
2460	0.0009089202598861403
2470	0.0009088839655551461
2480	0.0009088481091844968
2490	0.0009088126837567913
2500	0.0009087776823945988
2510	0.000908743098357125
2520	0.0009087089250369671
2530	0.0009086751559569588
2540	0.000908641784767102
2550	0.000908608805241584
2560	0.0009085762112758732
2570	0.0009085439968838967
2580	0.0009085121561952914
2590	0.0009084806834527325
2600	0.0009084495730093296
2610	0.0009084188193260969
2620	0.000908388416969487
2630	0.0009083583606089923
2640	0.0009083286450148097
2650	0.0009082992650555659
2660	0.000908270215696103
2670	0.000908241491995322
2680	0.0009082130891040818
2690	0.000908185002263155
2700	0.0009081572268012329
2710	0.0009081297581329851
2720	0.0009081025917571667
2730	0.0009080757232547766
2740	0.0009080491482872586
2750	0.0009080228625947528
2760	0.0009079968619943871
2770	0.000907971142378616
2780	0.0009079456997135967
2790	0.000907920530037608
2800	0.0009078956294595112
2810	0.0009078709941572431
2820	0.0009078466203763523
2830	0.0009078225044285676
2840	0.0009077986426904045
2850	0.0009077750316018036
2860	0.0009077516676648036
2870	0.0009077285474422454
2880	0.0009077056675565094
2890	0.0009076830246882816
2900	0.0009076606155753499
2910	0.0009076384370114299
2920	0.0009076164858450181
2930	0.000907594758978273
2940	0.0009075732533659222
2950	0.0009075519660141949
2960	0.0009075308939797816
2970	0.0009075100343688164
2980	0.0009074893843358836
2990	0.0009074689410830477
3000	0.0009074487018589052
3010	0.0009074286639576613
3020	0.0009074088247182229
3030	0.0009073891815233175
3040	0.0009073697317986291
3050	0.0009073504730119549
3060	0.0009073314026723828
3070	0.0009073125183294842
3080	0.0009072938175725281
3090	0.0009072752980297124
3100	0.00090725695736741
3110	0.0009072387932894374
3120	0.0009072208035363317
3130	0.0009072029858846519
3140	0.0009071853381462906
3150	0.0009071678581678018
3160	0.0009071505438297454
3170	0.0009071333930460434
3180	0.0009071164037633533
3190	0.0009070995739604525
3200	0.0009070829016476381
3210	0.0009070663848661375
3220	0.0009070500216875354
3230	0.0009070338102132095
3240	0.0009070177485737799
3250	0.0009070018349285715
3260	0.0009069860674650848
3270	0.0009069704443984824
3280	0.0009069549639710814
3290	0.0009069396244518613
3300	0.0009069244241359791
3310	0.0009069093613442955
3320	0.0009068944344229125
3330	0.0009068796417427181
3340	0.0009068649816989426
3350	0.0009068504527107235
3360	0.0009068360532206789
3370	0.0009068217816944916
3380	0.0009068076366204982
3390	0.0009067936165092912
3400	0.0009067797198933254
3410	0.0009067659453265346
3420	0.0009067522913839557
3430	0.0009067387566613594
3440	0.0009067253397748906
3450	0.000906712039360713
3460	0.0009066988540746647
3470	0.0009066857825919157
3480	0.0009066728236066388
3490	0.0009066599758316807
3500	0.000906647237998244
3510	0.0009066346088555724
3520	0.0009066220871706455
3530	0.0009066096717278774
3540	0.000906597361328821
3550	0.0009065851547918793
3560	0.0009065730509520226
3570	0.0009065610486605087
3580	0.0009065491467846132
3590	0.0009065373442073595
3600	0.0009065256398272581
3610	0.0009065140325580501
3620	0.0009065025213284544
3630	0.0009064911050819204
3640	0.0009064797827763872
3650	0.0009064685533840429
3660	0.0009064574158910941
3670	0.000906446369297537
3680	0.0009064354126169308
3690	0.0009064245448761793
3700	0.0009064137651153145
3710	0.0009064030723872851
3720	0.0009063924657577469
3730	0.0009063819443048611
3740	0.0009063715071190915
3750	0.0009063611533030102
3760	0.000906350881971104
3770	0.0009063406922495838
3780	0.0009063305832762007
3790	0.0009063205542000625
3800	0.0009063106041814546
3810	0.0009063007323916652
3820	0.0009062909380128124
3830	0.0009062812202376739
3840	0.0009062715782695216
3850	0.0009062620113219589
3860	0.0009062525186187583
3870	0.0009062430993937062
3880	0.0009062337528904478
3890	0.000906224478362334
3900	0.0009062152750722732
3910	0.000906206142292586
3920	0.0009061970793048591
3930	0.0009061880853998055
3940	0.0009061791598771257
3950	0.0009061703020453708
3960	0.0009061615112218095
3970	0.0009061527867322954
3980	0.000906144127911139
3990	0.0009061355341009796
4000	0.0009061270046526611

==> anc/fig2_clq3_log.dat <==
200	-0.0001248140570581476
210	-0.0000742838194239082
220	-0.000026541045512550206
230	0.00001847758142914087
240	0.000061154325139897
250	0.00010201896929025033
260	0.0001416755328980947
270	0.00018078355098187992
280	0.00022007679373244976
290	0.00026042011842074806
300	0.00030292661407040235
310	0.00034920452743401366
320	0.0004019565404780649
330	0.00046685450844376837
340	0.0005625945159342862
350	0.0007069042371522518
360	0.0006858380971847989
370	0.0006654976768226437
380	0.0006458899287577614
390	0.0006270109777326312
400	0.000608849285794911
410	0.0005913879849773591
420	0.0005746066005136383
430	0.0005584823249712914
440	0.0005429909595844136
450	0.0005281076077576848
460	0.0005138071832769394
470	0.0005000647795468901
480	0.00048685593436604175
490	0.0004741568160833331
500	0.00046194435058030556
510	0.00045019630376539173
520	0.00043889133071106624
530	0.00042800899989289587
540	0.00041752979897255086
550	0.0004074351270376463
560	0.0003977072770474289
570	0.0003883294113445269
580	0.00037928553241224996
590	0.0003705604505342189
600	0.0003621397496110136
610	0.0003540097520786784
620	0.0003461574836350037
630	0.00033857063829516613
640	0.0003312375441561847
650	0.000324147130140152
660	0.00031728889390204764
670	0.00031065287102346735
680	0.0003042296055643952
690	0.00029801012200790695
700	0.0002919858986046367
710	0.0002861488421030811
720	0.00028049126383657965
730	0.0002750058571269687
740	0.00026968567595742066
750	0.00026452411486204905
760	0.00025951488997698975
770	0.00025465202119621217
780	0.0002499298153751077
790	0.0002453428505254547
800	0.00024088596094660076
810	0.0002365542232393551
820	0.00023234294315106286
830	0.00022824764320250786
840	0.00022426405104959257
850	0.00022038808853508884
860	0.00021661586138813473
870	0.00021294364953147586
880	0.0002093678979587561
890	0.00020588520814636456
900	0.0002024923299664954
910	0.00019918615407011524
920	0.0001959637047104708
930	0.00019282213297963874
940	0.00018975871043234343
950	0.00018677082307293072
960	0.00018385596568293728
970	0.0001810117364681483
980	0.0001782358320054102
990	0.00017552604247074314
1000	0.00017288024713150952
1010	0.00017029641008649418
1020	0.0001677725762388373
1030	0.0001653068674877038
1040	0.0001628974791255198
1050	0.00016054267642843525
1060	0.00015824079142849634
1070	0.00015599021985672284
1080	0.00015378941824701654
1090	0.0001516369011914352
1100	0.00014953123873799818
1110	0.00014747105392274554
1120	0.00014545502042828673
1130	0.00014348186036157885
1140	0.00014155034214411973
1150	0.00013965927850817603
1160	0.00013780752459306017
1170	0.0001359939761358365
1180	0.0001342175677511903
1190	0.00013247727129551794
1200	0.0001307720943105864
1210	0.00012910107854240908
1220	0.00012746329853123616
1230	0.00012585786026880438
1240	0.0001242838999192359
1250	0.0001227405826001698
1260	0.00012122710122092466
1270	0.00011974267537468862
1280	0.00011828655028187605
1290	0.00011685799578199673
1300	0.00011545630537151052
1310	0.00011408079528529283
1320	0.00011273080361947664
1330	0.00011140568949356117
1340	0.0001101048322497862
1350	0.00010882763068791631
1360	0.00010757350233362968
1370	0.00010634188273886923
1380	0.00010513222481254789
1390	0.00010394399818013295
1400	0.00010277668857068241
1410	0.00010162979723000532
1420	0.00010050284035868491
1430	0.00009939534857375315
1440	0.00009830686639291275
1450	0.00009723695174020889
1460	0.0000961851754721489
1470	0.00009515112092331143
1480	0.00009413438347052948
1490	0.00009313457011478191
1500	0.0000921512990799836
1510	0.00009118419942789478
1520	0.0000902329106884038
1530	0.00008929708250450031
1540	0.0000883763742912662
1550	0.00008747045490825633
1560	0.00008657900234467029
1570	0.00008570170341674769
1580	0.00008483825347684547
1590	0.00008398835613369275
1600	0.00008315172298331195
1610	0.00008232807335017446
1620	0.00008151713403812167
1630	0.00008071863909064111
1640	0.00007993232956010165
1650	0.00007915795328556469
1660	0.00007839526467879471
1670	0.00007764402451815137
1680	0.00007690399975000578
1690	0.00007617496329738265
1700	0.00007545669387552605
1710	0.0000747489758141024
1720	0.00007405159888576574
1730	0.00007336435814083364
1740	0.00007268705374781316
1750	0.00007201949083955627
1760	0.0000713614793648031
1770	0.0000707128339449076
1780	0.00007007337373553593
1790	0.00006944292229314536
1800	0.00006882130744603949
1810	0.00006820836116984592
1820	0.00006760391946722378
1830	0.00006700782225164026
1840	0.00006641991323506728
1850	0.00006584003981944218
1860	0.00006526805299174364
1870	0.0000647038072225574
1880	0.00006414716036798568
1890	0.00006359797357478707
1900	0.00006305611118861292
1910	0.00006252144066524134
1920	0.00006199383248467472
1930	0.00006147316006802008
1940	0.000060959299697026714
1950	0.000060452130436204924
1960	0.000059951534057410636
1970	0.00005945739496682179
1980	0.00005896960013421909
1990	0.000058488039024476995
2000	0.00005801260353119689
2010	0.00005754318791240348
2020	0.00005707968872822639
2030	0.000056622004780502045
2040	0.0000561700370542333
2050	0.000055723688660817535
2060	0.000055282864783023434
2070	0.00005484747262161113
2080	0.00005441742134356937
2090	0.000053992622031901784
2100	0.000053572987636913
2110	0.00005315843292894333
2120	0.000052748874452492435
2130	0.000052344230481705294
2140	0.00005194442097716215
2150	0.00005154936754392099
2160	0.00005115899339078905
2170	0.00005077322329077134
2180	0.0000503919835426578
2190	0.00005001520193371003
2200	0.00004964280770342446
2210	0.00004927473150831332
2220	0.00004891090538769569
2230	0.00004855126273044957
2240	0.000048195738242693114
2250	0.000047844267916383534
2260	0.00004749678899877469
2270	0.00004715323996273791
2280	0.00004681356047789363
2290	0.000046477691382542426
2300	0.00004614557465636268
2310	0.00004581715339385846
2320	0.000045492371778522306
2330	0.000045171175057711265
2340	0.00004485350951818163
2350	0.00004453932246229874
2360	0.00004422856218487623
2370	0.000043921177950632896
2380	0.00004361711997224907
2390	0.00004331633938900394
2400	0.000043018788245973404
2410	0.000042724419473779774
2420	0.00004243318686886384
2430	0.00004214504507427932
2440	0.00004185994956097368
2450	0.000041577856609567674
2460	0.00004129872329259048
2470	0.00004102250745717821
2480	0.00004074916770821502
2490	0.00004047866339189853
2500	0.00004021095457972532
2510	0.00003994600205288381
2520	0.00003968376728703056
2530	0.000039424212437461645
2540	0.00003916730032464265
2550	0.00003891299442010778
2560	0.000038661258832701747
2570	0.00003841205829516799
2580	0.00003816535815105997
2590	0.000037921124341981595
2600	0.00003767932339513434
2610	0.00003743992241116937
2620	0.00003720288905233139
2630	0.000036968191530896465
2640	0.00003673579859788138
2650	0.00003650567953202618
2660	0.000036277804129044525
2670	0.00003605214269111908
2680	0.00003582866601666273
2690	0.00003560734539030815
2700	0.00003538815257314088
2710	0.000035171059793158996
2720	0.00003495603973595741
2730	0.00003474306553563123
2740	0.000034532110765885275
2750	0.000034323149431359596
2760	0.00003411615595914322
2770	0.000033911105190491484
2780	0.000033707972372733555
2790	0.00003350673315136187
2800	0.00003330736356230092
2810	0.00003310984002435446
2820	0.000032914139331826665
2830	0.000032720238647300027
2840	0.00003252811549458675
2850	0.00003233774775182911
2860	0.00003214911364476155
2870	0.0000319621917401181
2880	0.00003177696093918398
2890	0.000031593400471499394
2900	0.000031411489888689796
2910	0.00003123120905844205
2920	0.00003105253815860378
2930	0.00003087545767142298
2940	0.0000306999483778974
2950	0.000030525991352264815
2960	0.000030353567956592888
2970	0.000030182659835503636
2980	0.00003001324891099876
2990	0.00002984531737740292
3000	0.00002967884769640894
3010	0.000029513822592235322
3020	0.00002935022504688069
3030	0.000029188038295482107
3040	0.000029027245821769236
3050	0.00002886783135361607
3060	0.000028709778858683303
3070	0.000028553072540154177
3080	0.000028397696832556385
3090	0.000028243636397673553
3100	0.00002809087612054323
3110	0.000027939401105524925
3120	0.000027789196672470045
3130	0.000027640248352951702
3140	0.00002749254188657885
3150	0.000027346063217387846
3160	0.000027200798490304053
3170	0.000027056734047676287
3180	0.000026913856425876985
3190	0.0000267721523519802
3200	0.0000266316087404999
3210	0.00002649221269019047
3220	0.000026353951480918804
3230	0.000026216812570594274
3240	0.000026080783592158548
3250	0.00002594585235064068
3260	0.000025812006820260993
3270	0.000025679235141599357
3280	0.00002554752561882245
3290	0.000025416866716947237
3300	0.000025287247059183147
3310	0.00002515865542430571
3320	0.000025031080744089378
3330	0.000024904512100790447
3340	0.00002477893872467594
3350	0.000024654349991601278
3360	0.000024530735420634367
3370	0.000024408084671725862
3380	0.000024286387543419764
3390	0.000024165633970613673
3400	0.0000240458140223583
3410	0.000023926917899695123
3420	0.00002380893593354372
3430	0.000023691858582619227
3440	0.00002357567643139426
3450	0.000023460380188099206
3460	0.000023345960682753754
3470	0.00002323240886524633
3480	0.000023119715803435886
3490	0.000023007872681299422
3500	0.00002289687079710728
3510	0.000022786701561633123
3520	0.000022677356496402304
3530	0.000022568827231961037
3540	0.000022461105506189818
3550	0.000022354183162637438
3560	0.000022248052148892078
3570	0.000022142704514975173
3580	0.000022038132411771917
3590	0.000021934328089484112
3600	0.000021831283896113583
3610	0.000021728992275970964
3620	0.000021627445768213766
3630	0.000021526637005406333
3640	0.000021426558712109734
3650	0.00002132720370349398
3660	0.00002122856488397714
3670	0.000021130635245880268
3680	0.00002103340786812377
3690	0.000020936875914924404
3700	0.000020841032634531104
3710	0.000020745871357977274
3720	0.000020651385497854127
3730	0.00002055756854710787
3740	0.000020464414077853155
3750	0.000020371915740213624
3760	0.000020280067261175053
3770	0.000020188862443467097
3780	0.000020098295164451118
3790	0.00002000835937504314
3800	0.000019919049098640704
3810	0.000019830358430078564
3820	0.000019742281534592624
3830	0.00001965481264681163
3840	0.00001956794606975819
3850	0.000019481676173866693
3860	0.000019395997396025972
3870	0.000019310904238625413
3880	0.00001922639126862775
3890	0.000019142453116652042
3900	0.000019059084476074012
3910	0.00001897628010213829
3920	0.000018894034811088676
3930	0.000018812343479310744
3940	0.000018731201042490727
3950	0.00001865060249478436
3960	0.000018570542888004605
3970	0.00001849101733081564
3980	0.000018412020987949645
3990	0.00001833354907942314
4000	0.00001825559687978302

==> anc/fig2_clq3_tot.dat <==
200	0.001407760201446355
210	0.0014059642117338852
220	0.0014070137492257265
230	0.0014103737240108458
240	0.0014158377791704164
250	0.0014233939713504792
260	0.001433163581674424
270	0.0014453831069207955
280	0.0014604187951331384
290	0.0014788175305180922
300	0.0015014176970451064
310	0.0015295901702016342
320	0.0015658322688529211
330	0.0016156378437288195
340	0.001697548336754367
350	0.0018291567358230943
360	0.00179639984823934
370	0.001765276262085541
380	0.0017357024961588824
390	0.0017075950519053773
400	0.0016808720976787966
410	0.001655454544584492
420	0.001631266700849983
430	0.0016082366348744756
440	0.0015862963380421228
450	0.0015653817512896334
460	0.0015454327004932912
470	0.0015263927724381047
480	0.0015082091537321168
490	0.0014908324483578741
500	0.0014742164848027294
510	0.0014583181203192033
520	0.0014430970474442993
530	0.0014285156061764372
540	0.0014145386039752942
550	0.001401133144874111
560	0.001388268468376312
570	0.001375915798377037
580	0.0013640482020535374
590	0.0013526404584690219
600	0.0013416689365051266
610	0.0013311114816589378
620	0.001320947311197024
630	0.0013111569171406006
640	0.0013017219765551788
650	0.001292625268629171
660	0.0012838505980449332
670	0.0012753827241696496
680	0.0012672072956201967
690	0.0012593107897842465
700	0.0012516804569081706
710	0.001244304268390256
720	0.0012371708689446963
730	0.0012302695323275481
740	0.0012235901203401778
750	0.0012171230448484681
760	0.0012108592325773392
770	0.0012047900924598049
780	0.0011989074853380147
790	0.0011932036958305344
800	0.0011876714061955385
810	0.0011823036720337813
820	0.001177093899688204
830	0.0011720358252089488
840	0.0011671234947634313
850	0.0011623512463810957
860	0.0011577136929315772
870	0.0011532057062433342
880	0.0011488224022773883
890	0.0011445591272778058
900	0.0011404114448268572
910	0.0011363751237386387
920	0.0011324461267302151
930	0.0011286205998142136
940	0.0011248948623612397
950	0.0011212653977845275
960	0.0011177288448029777
970	0.0011142819892421346
980	0.0011109217563357574
990	0.0011076452034935323
1000	0.0011044495135030578
1010	0.001101331988136672
1020	0.0010982900421358814
1030	0.0010953211975481892
1040	0.0010924230783929724
1050	0.0010895934056347908
1060	0.0010868299924440712
1070	0.0010841307397265651
1080	0.001081493631904325
1090	0.001078916732932161
1100	0.0010763981825346876
1110	0.0010739361926501094
1120	0.0010715290440678695
1130	0.0010691750832481745
1140	0.0010668727193122245
1150	0.0010646204211927645
1160	0.0010624167149352489
1170	0.001060260181140591
1180	0.0010581494525410556
1190	0.0010560832117014213
1200	0.0010540601888380588
1210	0.001052079159749052
1220	0.0010501389438489323
1230	0.0010482384023020193
1240	0.001046376436248743
1250	0.0010445519851196737
1260	0.0010427640250323333
1270	0.0010410115672661634
1280	0.0010392936568113114
1290	0.0010376093709871684
1300	0.0010359578181268504
1310	0.0010343381363240327
1320	0.0010327494922387714
1330	0.0010311910799591637
1340	0.001029662119915853
1350	0.001028161857846606
1360	0.0010266895638083172
1370	0.0010252445312339713
1380	0.0010238260760322326
1390	0.0010224335357274653
1400	0.0010210662686381189
1410	0.0010197236530915183
1420	0.0010184050866732413
1430	0.0010171099855093178
1440	0.0010158377835796399
1450	0.0010145879320610273
1460	0.0010133598986984786
1470	0.001012153167203246
1480	0.0010109672366764146
1490	0.0010098016210567616
1500	0.0010086558485917273
1510	0.001007529461330393
1520	0.0010064220146374237
1530	0.0010053330767269835
1540	0.0010042622282156932
1550	0.0010032090616937338
1560	0.0010021731813132677
1570	0.0010011542023933638
1580	0.0010001517510406898
1590	0.0009991654637852322
1600	0.0009981949872303936
1610	0.0009972399777167802
1620	0.0009963001009991104
1630	0.0009953750319356275
1640	0.0009944644541894808
1650	0.000993568059941545
1660	0.0009926855496141746
1670	0.0009918166316054211
1680	0.000990961022033264
1690	0.0009901184444894096
1700	0.0009892886298022744
1710	0.0009884713158087352
1720	0.0009876662471342943
1730	0.0009868731749812947
1740	0.0009860918569248613
1750	0.0009853220567162236
1760	0.0009845635440931413
1770	0.0009838160945971242
1780	0.0009830794893971669
1790	0.0009823535151197475
1800	0.0009816379636848139
1810	0.0009809326321475389
1820	0.0009802373225456004
1830	0.0009795518417517642
1840	0.0009788760013315675
1850	0.0009782096174058969
1860	0.0009775525105182687
1870	0.000976904505506623
1880	0.0009762654313794698
1890	0.0009756351211962036
1900	0.0009750134119514307
1910	0.0009744001444631642
1920	0.0009737951632647211
1930	0.0009731983165002039
1940	0.000972609455823406
1950	0.0009720284363000354
1960	0.0009714551163131207
1970	0.0009708893574714747
1980	0.0009703310245211221
1990	0.0009697799852595615
2000	0.0009692361104527709
2010	0.0009686992737548494
2020	0.0009681693516302032
2030	0.0009676462232781864
2040	0.0009671297705600925
2050	0.0009666198779284392
2060	0.0009661164323584421
2070	0.0009656193232816041
2080	0.0009651284425213545
2090	0.0009646436842306587
2100	0.0009641649448315292
2110	0.0009636921229563735
2120	0.0009632251193911172
2130	0.0009627638370200314
2140	0.0009623081807722234
2150	0.0009618580575697163
2160	0.0009614133762770658
2170	0.0009609740476524824
2180	0.0009605399843003717
2190	0.0009601111006252818
2200	0.0009596873127871841
2210	0.000959268538658061
2220	0.000958854697779742
2230	0.0009584457113229583
2240	0.0009580415020475721
2250	0.0009576419942639399
2260	0.0009572471137953731
2270	0.0009568567879416677
2280	0.0009564709454436529
2290	0.0009560895164487453
2300	0.0009557124324774575
2310	0.0009553396263908447
2320	0.0009549710323588539
2330	0.0009546065858295455
2340	0.0009542462234991584
2350	0.0009538898832830051
2360	0.0009535375042871482
2370	0.0009531890267808577
2380	0.000952844392169805
2390	0.0009525035429699855
2400	0.0009521664227823394
2410	0.0009518329762680474
2420	0.0009515031491244914
2430	0.0009511768880618481
2440	0.0009508541407803008
2450	0.0009505348559478548
2460	0.0009502189831787312
2470	0.0009499064730123243
2480	0.0009495972768927122
2490	0.0009492913471486896
2500	0.0009489886369743241
2510	0.0009486891004100087
2520	0.000948392692323997
2530	0.0009480993683944195
2540	0.0009478090850917445
2550	0.0009475217996616914
2560	0.0009472374701085751
2570	0.0009469560551790649
2580	0.0009466775143463511
2590	0.0009464018077947143
2600	0.0009461288964044641
2610	0.0009458587417372662
2620	0.000945591306021818
2630	0.0009453265521398894
2640	0.0009450644436126911
2650	0.0009448049445875928
2660	0.0009445480198251469
2670	0.0009442936346864414
2680	0.0009440417551207444
2690	0.0009437923476534629
2700	0.000943545379374374
2710	0.0009433008179261442
2720	0.0009430586314931243
2730	0.0009428187887904077
2740	0.0009425812590531443
2750	0.0009423460120261126
2760	0.0009421130179535301
2770	0.000941882247569107
2780	0.0009416536720863303
2790	0.0009414272631889697
2800	0.0009412029930218121
2810	0.0009409808341815978
2820	0.0009407607597081789
2830	0.0009405427430758679
2840	0.0009403267581849902
2850	0.0009401127793536322
2860	0.0009399007813095651
2870	0.0009396907391823631
2880	0.0009394826284956937
2890	0.0009392764251597814
2900	0.0009390721054640401
2910	0.0009388696460698721
2920	0.0009386690240036224
2930	0.0009384702166496963
2940	0.0009382732017438197
2950	0.0009380779573664595
2960	0.0009378844619363745
2970	0.00093769269420432
2980	0.0009375026332468827
2990	0.0009373142584604508
3000	0.0009371275495553136
3010	0.000936942486549897
3020	0.0009367590497651034
3030	0.0009365772198187994
3040	0.0009363969776203983
3050	0.0009362183043655712
3060	0.0009360411815310663
3070	0.0009358655908696379
3080	0.0009356915144050845
3090	0.0009355189344273864
3100	0.0009353478334879528
3110	0.000935178194394962
3120	0.0009350100002088013
3130	0.0009348432342376031
3140	0.0009346778800328692
3150	0.00093451392138519
3160	0.00093435134232005
3170	0.0009341901270937196
3180	0.0009340302601892305
3190	0.0009338717263124325
3200	0.000933714510388138
3210	0.000933558597556329
3220	0.0009334039731684542
3230	0.0009332506227838032
3240	0.0009330985321659389
3250	0.0009329476872792123
3260	0.0009327980742853455
3270	0.0009326496795400822
3280	0.0009325024895899035
3290	0.0009323564911688085
3300	0.0009322116711951623
3310	0.0009320680167686016
3320	0.0009319255151670015
3330	0.0009317841538435079
3340	0.0009316439204236184
3350	0.0009315048027023243
3360	0.0009313667886413135
3370	0.0009312298663662177
3380	0.0009310940241639179
3390	0.0009309592504799052
3400	0.0009308255339156835
3410	0.0009306928632262298
3420	0.0009305612273174995
3430	0.000930430615243979
3440	0.0009303010162062848
3450	0.0009301724195488118
3460	0.0009300448147574181
3470	0.0009299181914571624
3480	0.0009297925394100753
3490	0.0009296678485129797
3500	0.0009295441087953508
3510	0.0009294213104172054
3520	0.0009292994436670482
3530	0.0009291784989598387
3540	0.0009290584668350112
3550	0.0009289393379545172
3560	0.0009288211031009148
3570	0.0009287037531754832
3580	0.0009285872791963853
3590	0.0009284716722968428
3600	0.0009283569237233717
3610	0.0009282430248340214
3620	0.0009281299670966677
3630	0.0009280177420873268
3640	0.0009279063414884967
3650	0.0009277957570875371
3660	0.0009276859807750707
3670	0.0009275770045434169
3680	0.0009274688204850545
3690	0.0009273614207911035
3700	0.0009272547977498452
3710	0.0009271489437452626
3720	0.0009270438512556011
3730	0.0009269395128519688
3740	0.000926835921196944
3750	0.000926733069043224
3760	0.0009266309492322797
3770	0.0009265295546930509
3780	0.0009264288784406518
3790	0.0009263289135751052
3800	0.0009262296532800958
3810	0.0009261310908217432
3820	0.0009260332195474044
3830	0.0009259360328844855
3840	0.0009258395243392799
3850	0.0009257436874958255
3860	0.0009256485160147841
3870	0.0009255540036323314
3880	0.0009254601441590754
3890	0.0009253669314789859
3900	0.0009252743595483475
3910	0.000925182422394724
3920	0.0009250911141159478
3930	0.0009250004288791157
3940	0.0009249103609196163
3950	0.0009248209045401557
3960	0.0009247320541098143
3970	0.0009246438040631112
3980	0.0009245561488990881
3990	0.0009244690831804033
4000	0.0009243826015324432

==> anc/fig4_EIC.dat <==
clq3	-0.26818101178952797	0.23671384965554426
clq1	-1.351374003772334	1.461997639418443
clu	-1.3441299393243193	1.3731676468230332
cqe	-2.02336348077958	1.8834858553074694
ceu	-2.1000188158325144	1.4584522102308064

==> anc/fig4_FCCee_162_high.dat <==
clq3	-0.05670063533981733	0.05791997507411298
clq1	-0.19375898942946815	0.19906457890544785
clu	-0.16788605802284418	0.1659327810791266
cqe	-0.592523534664768	0.6110158467651721
ceu	-0.5120207667412343	0.5197128972088001

==> anc/fig4_FCCee_240_high.dat <==
clq3	-0.05655011084441955	0.05774443992004992
clq1	-0.19057345942443304	0.19567128621042537
clu	-0.16590353822910217	0.16379834186787176
cqe	-0.5819938996775135	0.5998266388577607
ceu	-0.5032376299374224	0.5103719005897916

==> anc/fig4_FCCee_zpole_high.dat <==
clq3	-0.05796344594117102	0.05907256999575263
clq1	-0.7069893264996966	0.7185620096385067
clu	-0.6109712205474875	0.6144094293264084
cqe	-0.6982968875332758	0.7202583358018186
ceu	-0.6004748720108446	0.6111035842683745

==> anc/fig4_HLLHC.dat <==
clq3	-0.28381105145659624	0.3141296903781794
clq1	-1.369857729640071	1.5338136690279287
clu	-1.3723778494867007	1.3883123357594802
cqe	-2.288062113531745	2.9995139007495704
ceu	-2.27024728903772	2.2091896554485273

==> anc/fig4_HLLHC_LO.dat <==
clq3	-0.28515630404544934	0.313139953040191
clq1	-30.7333317492241	24.59210922457456
clu	-26.217612091428908	20.869176620127362
cqe	-40.23361750837864	51.38333431943541
ceu	-34.5583989170904	43.3769350599233

==> anc/fig4_zpole.dat <==
clq3	-0.28564011047957455	0.3127003705673564
clq1	-46.194868686944254	33.06380527838718
clu	-39.37322964511889	28.076599979748238
cqe	-54.11609544114337	77.05381662276446
ceu	-46.3652869222804	65.21052367441193
